Adaptive model reduction and state estimation of agro-hydrological systems

Closed-loop irrigation can deliver a promising solution for precision irrigation. The accurate soil moisture (state) estimation is critical in implementing the closed-loop irrigation of agrohydrological systems. In general, the agricultural fields are high dimensional systems. Due to the high dimensionality for a large field, it is very challenging to solve an optimizationbased advanced state estimator like moving horizon estimation (MHE). This work addresses the aforementioned challenge and proposes a systematic approach for state estimation of large agricultural fields. We use a non-linear state-space model based on discretization of the cylindrical coordinate version of Richards equation to describe the agro-hydrological systems equipped with a central pivot irrigation system. We propose a structure-preserving adaptive model reduction method using trajectory-based unsupervised machine learning techniques. Furthermore, the adaptive MHE algorithm is developed based on an adaptive reduced model. The proposed algorithms are applied to a small simulated field to compare the performance of adaptive MHE over original MHE. Finally, the proposed approach is applied to a large-scale real agricultural field to test the effectiveness and superiority to address the current challenges. Extensive simulations are carried out to show the efficiency of the proposed approach.

==> Clustering1.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Tue Jun 30 23:46:58 2020

@author: soumya
"""

import numpy as np 
from scipy.spatial import distance
import timeit
import numpy as np
from sklearn.cluster import DBSCAN,OPTICS
import sklearn
from sklearn import metrics
from sklearn.datasets import make_blobs
from sklearn.preprocessing import StandardScaler
import collections
import matplotlib.pyplot as plt
from sklearn.cluster import AgglomerativeClustering
from scipy import sparse
from scipy.sparse import csr_matrix
from scipy.sparse import lil_matrix
import scipy.io


def VMatrix1(X):
    #Nr = 6 
    #Nt = 40 
    #Nz = 16
    #n = np.arange(0,Nr*Nt*Nz)
    #co = np.reshape(n,(Nr,Nt,Nz))
    sz_new = np.size(X,0)
    #A = np.load('connectivity.npy')
    #H = co[0,0,:]
    #for i in range(0,16):
    #    A[H[i],co[0,:,i]] = 1.0       
    X = np.abs(X).T
    sz_new = np.shape(X)[0]
    db = AgglomerativeClustering(distance_threshold=0.05, n_clusters=None,linkage = 'average').fit(X)
    labels = db.labels_
    counter = collections.Counter(labels)
    con = [*counter.values()]
    #val = counter.keys()
    size_cluster = np.size(con)
    V_final = np.zeros((size_cluster,sz_new))
    E = np.eye(sz_new)
    for i in range(0,size_cluster):
        r = np.where(labels==i)
        V_final[i,r] =1.0
        n1 = np.ones((sz_new))
        p = np.mean(X[r],axis=1)/ np.mean(np.mean(X[r],axis=1))
        #n1[r]= np.reshape(p,(np.size(r),))
        #n_cluster = np.matmul(np.transpose(E[:,r]),n1)
        n_cluster = np.reshape(p,(np.size(p),1))
        wi = np.transpose(n_cluster)/np.linalg.svd(n_cluster)[1]
        non_zero = V_final[i,:]!=0 
        V_final[i,non_zero]=wi
        
    return V_final, labels 



def VMatrix2(X):
    #Nr = 6 
    #Nt = 40 
    #Nz = 16
    #n = np.arange(0,Nr*Nt*Nz)
    #co = np.reshape(n,(Nr,Nt,Nz))
    sz_new = np.size(X,0)
    #A = np.load('connectivity.npy')
    #H = co[0,0,:]
    #for i in range(0,16):
    #    A[H[i],co[0,:,i]] = 1.0       
    X = np.abs(X).T
    sz_new = np.shape(X)[0]
    db = AgglomerativeClustering(distance_threshold=None, n_clusters=3,linkage = 'average').fit(X)
    labels = db.labels_
    counter = collections.Counter(labels)
    con = [*counter.values()]
    #val = counter.keys()
    size_cluster = np.size(con)
    V_final = np.zeros((size_cluster,sz_new))
    E = np.eye(sz_new)
    for i in range(0,size_cluster):
        r = np.where(labels==i)
        V_final[i,r] =1.0
        n1 = np.ones((sz_new))
        p = np.mean(X[r],axis=1)/ np.mean(np.mean(X[r],axis=1))
        n1[r]= np.reshape(p,(np.size(r),))
        n_cluster = np.matmul(np.transpose(E[:,r]),n1)
        wi = np.transpose(n_cluster)/np.linalg.svd(n_cluster)[1]
        non_zero = V_final[i,:]!=0 
        V_final[i,non_zero]=wi
        
    return V_final, labels


def VMatrix_distributed(X):
    Nr = 21 
    Nt = 60 
    Nz = 25
    n = np.arange(0,Nr*Nt*Nz)
    co = np.reshape(n,(Nr,Nt,Nz))
    #A = np.load('connectivity.npy')
    #H = co[0,0,:]
    #for i in range(0,16):
    #    A[H[i],co[0,:,i]] = 1.0       
    X = np.abs(X).T
    X1 = X[co[:,0:15,:].ravel(),:]
    X2 = X[co[:,15:30,:].ravel(),:]
    X3 = X[co[:,30:45,:].ravel(),:]
    X4 = X[co[:,45:60,:].ravel(),:]
    M1 = co[:,0:15,:].ravel()
    M2 = co[:,15:30,:].ravel()
    M3 = co[:,30:45,:].ravel()
    M4 = co[:,45:60,:].ravel()
    
    sz_new = np.shape(X)[0]
    db1 = AgglomerativeClustering(distance_threshold=0.05, n_clusters=None,linkage = 'average').fit(X1)
    labels1 = db1.labels_
    db2 = AgglomerativeClustering(distance_threshold=0.05, n_clusters=None,linkage = 'average').fit(X2)
    labels2 = db2.labels_
    db3 = AgglomerativeClustering(distance_threshold=0.05, n_clusters=None,linkage = 'average').fit(X3)
    labels3 = db3.labels_
    db4 = AgglomerativeClustering(distance_threshold=0.05, n_clusters=None,linkage = 'average').fit(X4)
    labels4 = db4.labels_
    counter1 = collections.Counter(labels1)
    con1 = [*counter1.values()]
    size_cluster1 = np.size(con1)
    
    counter2 = collections.Counter(labels2)
    con2 = [*counter2.values()]
    size_cluster2 = np.size(con2)
    
    counter3 = collections.Counter(labels3)
    con3 = [*counter3.values()]
    size_cluster3 = np.size(con3)
    
    counter4 = collections.Counter(labels4)
    con4 = [*counter4.values()]
    size_cluster4 = np.size(con4)
    
    size_cluster = size_cluster1+size_cluster2+size_cluster3+size_cluster4
    
    V_final = np.zeros((size_cluster,sz_new))
    sz_new1 = np.shape(X1)[0]
    sz_new2 =np.shape(X2)[0]
    sz_new3 =np.shape(X3)[0]
    sz_new4 = np.shape(X4)[0]
    E1= np.eye(sz_new1)
    E2= np.eye(sz_new2)
    E3= np.eye(sz_new3)
    E4= np.eye(sz_new4)
    for i in range(0,size_cluster1):
        r = np.where(labels1==i)
        r1 = M1[r]
        V_final[i,r1] =1.0
        n1 = np.ones((sz_new1))
        p = np.mean(X1[r],axis=1)/ np.mean(np.mean(X1[r],axis=1))
        #n1[r]= np.reshape(p,(np.size(r),))
        #n_cluster = np.matmul(np.transpose(E1[:,r]),n1)
        n_cluster = np.reshape(p,(np.size(p),1))
        wi = np.transpose(n_cluster)/np.linalg.svd(n_cluster)[1]
        non_zero = V_final[i,:]!=0 
        V_final[i,non_zero]=wi
    
    for i in range(size_cluster1,size_cluster2+size_cluster1):
        r = np.where(labels2==i-size_cluster1)
        r2 = M2[r]
        V_final[i,r2] =1.0
        n1 = np.ones((sz_new2))
        p = np.mean(X2[r],axis=1)/ np.mean(np.mean(X2[r],axis=1))
        #n1[r]= np.reshape(p,(np.size(r),))
        #n_cluster = np.matmul(np.transpose(E2[:,r]),n1)
        n_cluster = np.reshape(p,(np.size(p),1))
        wi = np.transpose(n_cluster)/np.linalg.svd(n_cluster)[1]
        non_zero = V_final[i,:]!=0 
        V_final[i,non_zero]=wi
        
    for i in range(size_cluster2+size_cluster1,size_cluster3+size_cluster2+size_cluster1):
        r = np.where(labels3==i-(size_cluster2+size_cluster1))
        r3 = M3[r]
        V_final[i,r3] =1.0
        n1 = np.ones((sz_new3))
        p = np.mean(X3[r],axis=1)/ np.mean(np.mean(X3[r],axis=1))
       # n1[r]= np.reshape(p,(np.size(r),))
        #n_cluster = np.matmul(np.transpose(E3[:,r]),n1)
        n_cluster = np.reshape(p,(np.size(p),1))
        wi = np.transpose(n_cluster)/np.linalg.svd(n_cluster)[1]
        non_zero = V_final[i,:]!=0 
        V_final[i,non_zero]=wi
    
    for i in range(size_cluster3+size_cluster2+size_cluster1,size_cluster3+size_cluster2+size_cluster1+size_cluster4):
        r = np.where(labels4==i-(size_cluster3+size_cluster2+size_cluster1))
        r4 = M4[r]
        V_final[i,r4] =1.0
        n1 = np.ones((sz_new4))
        p = np.mean(X4[r],axis=1)/ np.mean(np.mean(X4[r],axis=1))
        #n1[r]= np.reshape(p,(np.size(r),))
        #n_cluster = np.matmul(np.transpose(E4[:,r]),n1)
        n_cluster = np.reshape(p,(np.size(p),1))
        wi = np.transpose(n_cluster)/np.linalg.svd(n_cluster)[1]
        non_zero = V_final[i,:]!=0 
        V_final[i,non_zero]=wi
        
    label = np.zeros(Nr*Nt*Nz)        
    for i in range(0,np.shape(V_final)[0]):
        m = np.nonzero(V_final[i,:])
        label[m] = i

    return V_final,label
